Uncertainty quantification in large Bayesian linear inverse problems using Krylov subspace methods

For linear inverse problems with a large number of unknown parameters, uncertainty quantification remains a challenging task. In this work, we use Krylov subspace methods to approximate the posterior covariance matrix and describe efficient methods for exploring the posterior distribution. Assuming that Krylov methods (e.g., based on the generalized Golub-Kahan bidiagonalization) have been used to compute an estimate of the solution, we get an approximation of the posterior covariance matrix for `free.' We provide theoretical results that quantify the accuracy of the approximation and of the resulting posterior distribution. Then, we describe efficient methods that use the approximation to compute measures of uncertainty, including the Kullback-Liebler divergence. We present two methods that use preconditioned Lanczos methods to efficiently generate samples from the posterior distribution. Numerical examples from tomography demonstrate the effectiveness of the described approaches.

==> figs/pat2dplot.py <==
import numpy as np
import matplotlib.pyplot as plt
from scipy.io import loadmat

plt.rcParams["figure.figsize"] = [9,3]

data = loadmat('pat2d.mat')
x = data['x']
nx = int(np.sqrt(x.shape[0]))

xmin = np.min(np.min(x))
xmax = np.max(np.max(x))


f, axarray = plt.subplots(1,3, sharey = True)
for ax, i in zip(axarray,range(3)):
	im = ax.imshow(np.reshape(x[:,i], (nx, nx)), aspect = 'auto', vmin = xmin, vmax = xmax)
	ax.axis('tight')


f.subplots_adjust(right=0.85)
cbar_ax = f.add_axes([0.90, 0.15, 0.025, 0.7])
f.colorbar(im, cax=cbar_ax)

plt.savefig('pat2d.eps',format='eps')
from matplotlib2tikz import save as tikz_save
tikz_save('pat2d.tex')

